Standardized Cumulants of Flow Harmonic Fluctuations

The distribution of flow harmonics in heavy ion experiment can be characterized by standardized cumulants. We first model the ellipticity and power parameters of the elliptic-power distribution by employing MC-Glauber model. Then we use the elliptic-power distribution together with the hydrodynamic linear response approximation to study the two dimensional standardized cumulants of elliptic and triangular flow ($v_2$ and $v_3$) distribution. For the second harmonic, it turns out that finding two dimensional cumulants in terms of $2q$-particle correlation functions $c_2\{2q\}$ is limited to the skewness. We also show that $c_3\{2\}$, $c_3\{4\}$, and $c_3\{6\}$, are related to the second, fourth, and sixth standardized cumulants of the $v_3$ distribution, respectively. The cumulant $c_{n}\{2q\}$ can be also written in terms of $v_n\{2q\}$. Specifically, $-(v_3\{4\}/v_3\{2\})^4$ turns out to be the kurtosis of the $v_3$ event-by-event fluctuation distribution. We introduce a new parametrization for the distribution $p(v_3)$ with $v_3\{2\}$, kurtosis and sixth-order standardized cumulant being its free parameters. Compared to the Gaussian distribution, it indicates a more accurate fit with experimental results. Finally, we compare the kurtosis obtained from simulation with that of extracted from experimental data for the $v_3$ distribution.

==> anc/Fig_7.dat <==

==> Left Panel 


MC-Glauber:

centrality       E^(2)_30                 Error

2.5              0.100993             0.0207116
7.5           -0.00043626             0.0207034
12.5            -0.0395622              0.020702
17.5               -0.1128              0.020702
22.5              -0.18918             0.0207034
27.5             -0.256448              0.020702
32.5             -0.341913              0.020702
37.5             -0.424783              0.020702
42.5             -0.472844              0.020702
47.5             -0.565684              0.020702
52.5             -0.634421              0.020702
57.5             -0.669832              0.020702
62.5             -0.730036              0.020702
67.5             -0.732835              0.020702
72.5             -0.660467              0.020702
77.5             -0.517304              0.020702


==========================

iEBE-VISHNU:

centrality       V^(2)_30                 Error

2.5              0.124766             0.0207116
7.5             0.0573714              0.029277
12.5             0.0126546              0.020702
17.5            -0.0190992              0.020702
22.5            -0.0718682             0.0207034
27.5             -0.113868             0.0207027
32.5             -0.144911             0.0207027
37.5             -0.203723             0.0207034
42.5             -0.217281              0.020702
47.5             -0.267193              0.020702
52.5             -0.310573              0.020702
57.5              -0.36201              0.020702
62.5             -0.358439              0.020702
67.5             -0.407931              0.020702
72.5             -0.377052              0.020702
77.5             -0.329105              0.020702



==> Middle Panel 


MC-Glauber:

centrality       E^(3)_04                  Error

2.5             -0.033152             0.0414232
7.5            -0.0143374             0.0414069
12.5             0.0222005             0.0414039
17.5            -0.0475595             0.0414039
22.5             -0.166639             0.0414069
27.5             -0.138981             0.0414039
32.5             -0.130982             0.0414039
37.5             -0.185774             0.0414039
42.5             -0.234054             0.0414039
47.5             -0.222809             0.0414039
52.5             -0.319631             0.0414039
57.5             -0.395223             0.0414039
62.5             -0.418419             0.0414039
67.5             -0.438485             0.0414039
72.5             -0.471172             0.0414039
77.5             -0.274065             0.0414039


==========================

iEBE-VISHNU:

centrality      V^(3)_04                  Error

2.5            -0.0162615             0.0414232
7.5             0.0228545              0.058554
12.5             0.0767467             0.0414039
17.5             0.0582386             0.0414039
22.5            -0.0294154             0.0414069
27.5            -0.0517561             0.0414054
32.5              0.026083             0.0414054
37.5            -0.0267016             0.0414069
42.5            -0.0823394             0.0414039
47.5            -0.0495578             0.0414039
52.5            -0.0719272             0.0414039
57.5             -0.125645             0.0414039
62.5             -0.143233             0.0414039
67.5            -0.0947096             0.0414039
72.5             -0.053289             0.0414039
77.5              0.320704             0.0414039



==> Right Panel 


MC-Glauber:

centrality      E^(3)_40                  Error

2.5             0.0539892             0.0414232
7.5            -0.0233904             0.0414069
12.5            -0.0483079             0.0414039
17.5            -0.0761816             0.0414039
22.5             -0.108161             0.0414069
27.5             -0.105173             0.0414039
32.5             -0.168895             0.0414039
37.5             -0.158572             0.0414039
42.5             -0.201823             0.0414039
47.5             -0.269497             0.0414039
52.5             -0.260335             0.0414039
57.5             -0.298546             0.0414039
62.5             -0.355028             0.0414039
67.5              -0.38692             0.0414039
72.5             -0.344771             0.0414039
77.5             -0.211507             0.0414039


==========================

iEBE-VISHNU:

centrality       V^(3)_40                 Error

2.5              0.111448             0.0414232
7.5             0.0219027              0.058554
12.5           -0.00422313             0.0414039
17.5            -0.0262067             0.0414039
22.5              -0.02409             0.0414069
27.5            -0.0129863             0.0414054
32.5            -0.0603596             0.0414054
37.5            -0.0672933             0.0414069
42.5              -0.07701             0.0414039
47.5             -0.172367             0.0414039
52.5             -0.135244             0.0414039
57.5             -0.103397             0.0414039
62.5             -0.128618             0.0414039
67.5             -0.142116             0.0414039
72.5              0.034435             0.0414039
77.5              0.380011             0.0414039



==> anc/Fig_9__upper_panel_.dat <==

Figure 9 Upper Panel 


MC-Glauber:

centrality       Gamma_2                 Error

2.5            0.00545208             0.0169115
7.5            -0.0229917             0.0169145
12.5            -0.0172226             0.0169099
17.5            -0.0368367             0.0169146
22.5            -0.0837574             0.0169639
27.5            -0.0747101             0.0169521
32.5            -0.0971713             0.0169839
37.5             -0.101057             0.0169947
42.5             -0.145813             0.0170875
47.5             -0.158868              0.017147
52.5             -0.203789             0.0172787
57.5             -0.232829             0.0174237
62.5             -0.265088             0.0175709
67.5             -0.268003             0.0175907
72.5             -0.264419              0.017652
77.5             -0.171993              0.017379


==========================

iEBE-VISHNU:

centrality        Gamma_2                 Error

2.5             0.0262131             0.0169182
7.5             0.0348413             0.0239257
12.5             0.0133646             0.0169067
17.5             0.0130909             0.0169061
22.5            -0.0121217             0.0169072
27.5            -0.0189861             0.0169091
32.5            -0.0160621             0.0169134
37.5            -0.0175911             0.0169152
42.5            -0.0536143             0.0169425
47.5            -0.0653389             0.0169423
52.5             -0.072258             0.0169601
57.5            -0.0769496             0.0169537
62.5             -0.091449             0.0169742
67.5            -0.0643649             0.0169397
72.5            0.00273329             0.0169374
77.5              0.221485              0.017357




